a posteriori stabilized sixth-order finite volume scheme with adaptive stencil construction -- Basics for the 1D steady-state hyperbolic equations

We propose an adaptive stencil construction for high order accurate finite volume schemes aposteriori stabilized devoted to solve one-dimensional steady-state hyperbolic equations. High-accuracy (up to the sixth-order presently) is achieved thanks to polynomial reconstructions while stability is provided with an aposteriori MOOD method which controls the cell polynomial degree for eliminating non-physical oscillations in the vicinity of discontinuities. We supplemented this scheme with a stencil construction allowing to reduce even further the numerical dissipation. The stencil is shifted away from troubles (shocks, discontinuities, etc.) leading to less oscillating polynomial reconstructions. Experimented on linear, B\"urgers', and Euler equations, we demonstrate that the adaptive stencil technique manages to retrieve smooth solutions with optimal order of accuracy but also irregular ones without spurious oscillations. Moreover we numerically show that the approach allows to reduce the dissipation still maintaining the essentially non-oscillatory behavior.

==> exB/extraxt_exB_figs.sh <==
#!/bin/bash

pdflatex exB_figs.tex

pdftk exB_figs.pdf cat 1 output pdfs/res-I40-3MOOD-Phi_article.pdf
pdftk exB_figs.pdf cat 2 output pdfs/res-I40-3MOOD-CPD_article.pdf
pdftk exB_figs.pdf cat 3 output pdfs/res-I40-3MOOD-PhiError_article.pdf
pdftk exB_figs.pdf cat 4 output pdfs/res-I40-4DS-Phi_article.pdf
pdftk exB_figs.pdf cat 5 output pdfs/res-I40-4DS-CPD_article.pdf
pdftk exB_figs.pdf cat 6 output pdfs/res-I40-4DS-PhiError_article.pdf


pdftk exB_figs.pdf cat 7 output pdfs/TM_7MOODCla_res-I40-Phi_article.pdf
pdftk exB_figs.pdf cat 8 output pdfs/TM_7MOODCla_res-I40-CPD_article.pdf
pdftk exB_figs.pdf cat 9 output pdfs/TM_7MOODCla_res-I40-PhiError_article.pdf
pdftk exB_figs.pdf cat 10 output pdfs/TM_8DSCla_res-I40-Phi_article.pdf
pdftk exB_figs.pdf cat 11 output pdfs/TM_8DSCla_res-I40-CPD_article.pdf
pdftk exB_figs.pdf cat 12 output pdfs/TM_8DSCla_res-I40-PhiError_article.pdf


pdftk exB_figs.pdf cat 13 output pdfs/TM_7MOODNew_res-I40-3MOOD-Phi_article.pdf
pdftk exB_figs.pdf cat 14 output pdfs/TM_7MOODNew_res-I40-3MOOD-CPD_article.pdf
pdftk exB_figs.pdf cat 15 output pdfs/TM_7MOODNew_res-I40-3MOOD-PhiError_article.pdf
pdftk exB_figs.pdf cat 16 output pdfs/TM_8DSNew_res-I40-4DS-Phi_article.pdf
pdftk exB_figs.pdf cat 17 output pdfs/TM_8DSNew_res-I40-4DS-CPD_article.pdf
pdftk exB_figs.pdf cat 18 output pdfs/TM_8DSNew_res-I40-4DS-PhiError_article.pdf



==> exE/extraxt_exE_figs.sh <==
#!/bin/bash

pdflatex exE_figs.tex

pdftk exE_figs.pdf cat 1 output pdfs/exact_data.pdf

pdftk exE_figs.pdf cat 2 output pdfs/res-I40-4MOOD-Rho_article.pdf
pdftk exE_figs.pdf cat 3 output pdfs/res-I40-4MOOD-CPD_article.pdf
pdftk exE_figs.pdf cat 4 output pdfs/res-I40-4MOOD-RhoError_article.pdf
pdftk exE_figs.pdf cat 5 output pdfs/res-I40-8DS-Rho_article.pdf
pdftk exE_figs.pdf cat 6 output pdfs/res-I40-8DS-CPD_article.pdf
pdftk exE_figs.pdf cat 7 output pdfs/res-I40-8DS-RhoError_article.pdf

pdftk exE_figs.pdf cat 8 output pdfs/res-I80-4MOOD-Rho_article.pdf
pdftk exE_figs.pdf cat 9 output pdfs/res-I80-4MOOD-CPD_article.pdf
pdftk exE_figs.pdf cat 10 output pdfs/res-I80-4MOOD-RhoError_article.pdf
pdftk exE_figs.pdf cat 11 output pdfs/res-I80-8DS-Rho_article.pdf
pdftk exE_figs.pdf cat 12 output pdfs/res-I80-8DS-CPD_article.pdf
pdftk exE_figs.pdf cat 13 output pdfs/res-I80-8DS-RhoError_article.pdf

pdftk exE_figs.pdf cat 14 output pdfs/res-I41-4MOOD-Rho_article.pdf
pdftk exE_figs.pdf cat 15 output pdfs/res-I41-4MOOD-CPD_article.pdf
pdftk exE_figs.pdf cat 16 output pdfs/res-I41-4MOOD-RhoError_article.pdf
pdftk exE_figs.pdf cat 17 output pdfs/res-I41-11DS-Rho_article.pdf
pdftk exE_figs.pdf cat 18 output pdfs/res-I41-11DS-CPD_article.pdf
pdftk exE_figs.pdf cat 19 output pdfs/res-I41-11DS-RhoError_article.pdf

pdftk exE_figs.pdf cat 20 output pdfs/res-I81-4MOOD-Rho_article.pdf
pdftk exE_figs.pdf cat 21 output pdfs/res-I81-4MOOD-CPD_article.pdf
pdftk exE_figs.pdf cat 22 output pdfs/res-I81-4MOOD-RhoError_article.pdf
pdftk exE_figs.pdf cat 23 output pdfs/res-I81-11DS-Rho_article.pdf
pdftk exE_figs.pdf cat 24 output pdfs/res-I81-11DS-CPD_article.pdf
pdftk exE_figs.pdf cat 25 output pdfs/res-I81-11DS-RhoError_article.pdf



==> exL/extraxt_exL_figs.sh <==
#!/bin/bash

pdflatex exL_figs.tex

pdftk exL_figs.pdf cat 1 output pdfs/exact_linear_regular.pdf
pdftk exL_figs.pdf cat 2 output pdfs/exact_linear_irregular.pdf


pdftk exL_figs.pdf cat 3 output pdfs/exL_ex1_LSgauss_7MOODNew5210_res-I40-1MOOD-Phi_article.pdf
pdftk exL_figs.pdf cat 4 output pdfs/exL_ex1_LSgauss_7MOODNew5210_res-I40-1MOOD-Phi_CPD_article.pdf
pdftk exL_figs.pdf cat 5 output pdfs/exL_ex1_LSgauss_7MOODNew5210_errors_article.pdf


pdftk exL_figs.pdf cat 6 output pdfs/exL_ex3_LSgauss_7MOODNew5210_res-I40-4MOOD-Phi_article.pdf
pdftk exL_figs.pdf cat 7 output pdfs/exL_ex3_LSgauss_7MOODNew5210_res-I40-4MOOD-Phi_CPD_article.pdf
pdftk exL_figs.pdf cat 8 output pdfs/exL_ex3_LSgauss_7MOODNew5210_res-I40-4MOOD-PhiError_article.pdf
pdftk exL_figs.pdf cat 9 output pdfs/exL_ex3_LSgauss_8DSv1New5210_res-I40-8DS-Phi_article.pdf
pdftk exL_figs.pdf cat 10 output pdfs/exL_ex3_LSgauss_8DSv1New5210_res-I40-8DS-Phi_CPD_article.pdf
pdftk exL_figs.pdf cat 11 output pdfs/exL_ex3_LSgauss_8DSv1New5210_res-I40-8DS-PhiError_article.pdf

pdftk exL_figs.pdf cat 12 output pdfs/exL_ex3_TMeuler_7MOODCla5210_res-I40-Phi_article.pdf
pdftk exL_figs.pdf cat 13 output pdfs/exL_ex3_TMeuler_7MOODCla5210_res-I40-Phi_CPD_article.pdf
pdftk exL_figs.pdf cat 14 output pdfs/exL_ex3_TMeuler_7MOODCla5210_res-I40-PhiError_article.pdf
pdftk exL_figs.pdf cat 15 output pdfs/exL_ex3_TMeuler_8DSv1Cla5210_res-I40-Phi_article.pdf
pdftk exL_figs.pdf cat 16 output pdfs/exL_ex3_TMeuler_8DSv1Cla5210_res-I40-Phi_CPD_article.pdf
pdftk exL_figs.pdf cat 17 output pdfs/exL_ex3_TMeuler_8DSv1Cla5210_res-I40-PhiError_article.pdf

pdftk exL_figs.pdf cat 18 output pdfs/exL_ex3_TMeuler_7MOODNew5210_res-I40-4MOOD-Phi_article.pdf
pdftk exL_figs.pdf cat 19 output pdfs/exL_ex3_TMeuler_7MOODNew5210_res-I40-4MOOD-Phi_CPD_article.pdf
pdftk exL_figs.pdf cat 20 output pdfs/exL_ex3_TMeuler_7MOODNew5210_res-I40-4MOOD-PhiError_article.pdf
pdftk exL_figs.pdf cat 21 output pdfs/exL_ex3_TMeuler_8DSv1New5210_res-I40-8DS-Phi_article.pdf
pdftk exL_figs.pdf cat 22 output pdfs/exL_ex3_TMeuler_8DSv1New5210_res-I40-8DS-Phi_CPD_article.pdf
pdftk exL_figs.pdf cat 23 output pdfs/exL_ex3_TMeuler_8DSv1New5210_res-I40-8DS-PhiError_article.pdf


